A First Look at Ad Blocking Apps on Google Play

Online advertisers and analytics services (or trackers), are constantly tracking users activities as they access web services either through browsers or a mobile apps. Numerous tools such as browser plugins and specialized mobile apps have been proposed to limit intrusive advertisements and prevent tracking on desktop computing and mobile phones. For desktop computing, browser plugins are heavily studied for their usability and efficiency issues, however, tools that block ads and prevent trackers in mobile platforms, have received the least or no attention. In this paper, we present a first look at 97 Android adblocking apps (or adblockers), extracted from more than 1.5 million apps from Google Play, that promise to block advertisements and analytics services. With our data collection and analysis pipeline of the Android adblockers, we reveal the presences of third-party tracking libraries and sensitive permissions for critical resources on user mobile devices as well as have malware in the source codes. We analyze users' reviews for the in-effectiveness of adblockers in terms of not blocking ads and trackers. We found that a significant fraction of adblockers are not fulfilling their advertised functionality.

==> embedfont.sh <==
# Usage: ./embedfont file.pdf
# Outputs file.pdf_embed. Make sure it looks good before overwriting original file.pdf
gs -sDEVICE=pdfwrite -q -dBATCH -dNOPAUSE -dSAFER -dPDFX \
    -dPDFSETTINGS=/prepress -sOutputFile=$1_embed -f $1 \
    -c quit
